The Dune Python Module

In this paper we present the new Dune-Python module which provides Python bindings for the Dune core, which is a C++ environment for solving partial differential equations. The aim of this new module is to firstly provide the general infrastructure for exporting realizations of statically polymorphic interfaces based on just-in-time compilation and secondly to provide bindings for the central interfaces of the dune core modules. In the first release we focus on the grid interface. Our aim is to only introduce a thin layer when passing objects into Python which can be removed when the object is passed back into a C++ algorithm. Thus no efficiency is lost and little additional code maintenance cost is incurred. To make the transition for Dune users to the Python environment straightforward the Python classes provide a very similar interface to their C++ counterparts. In addition, vectorized versions of many interfaces allow for more efficient code on the Python side. The infrastructure for exporting these interfaces and the resulting bindings for a Dune grid are explained in detail in this paper for both experienced Dune users and others interested in a flexible Python environment for implementing grid based schemes for solving partial differential equations.

==> __init__.py <==
def fooE(a):
    from dune.mymodule import load
    typeName = "Sem::FooImplE"
    includes = ["dune/sem/fooe.hh"]
    return load(includes, typeName).Foo(a)


==> communicate.py <==
import numpy
from dune.grid import CommOp, cartesianDomain, yaspGrid, gridFunction
domain = cartesianDomain([0, 0], [1, 0.25], [15, 4])
yaspView = yaspGrid(domain)

mapper = yaspView.mapper(lambda gt: gt.dim == 0)
data = numpy.zeros(mapper.size)
for e in yaspView.elements:
    data[mapper(e)] = yaspView.comm.rank*0.1
mapper.communicate(yaspView.interiorBorderPartition, yaspView.allPartition,
                   lambda local, remote: min(local, remote), data)

# output the data together with the processor rank for visualization
@gridFunction(yaspView)
def p12dEvaluate(element,x):
    indices = mapper(element)
    bary = 1-x[0]-x[1], x[0], x[1]
    return [sum(b*data[i] for b, i in zip(bary, indices)), yaspView.comm.rank, 0.]
yaspView.writeVTK("communicate", pointdata={"rank": p12dEvaluate})


==> foob.py <==
from dune.typeregistry import generateTypeName
from dune.generator import Method
from dune.mymodule import load
def fooB(a, b, dim):
    typeName, includes = generateTypeName("MyModule::FooImplB", dim)
    includes += ["dune/mymodule/foob.hh", "dune/mymodule/py/foob.hh"]
    aGreaterb = Method("aGreaterb", "&DuneType::aGreaterb")
    return load(includes, typeName, aGreaterb).Foo(a, b)


==> fooc.py <==
from dune.typeregistry import generateTypeName
from dune.mymodule import load
def fooC(other):
    typeName, includes = generateTypeName("MyModule::FooImplC", other)
    includes += ["dune/mymodule/fooc.hh", "dune/mymodule/py/fooc.hh"]
    return load(includes, typeName).Foo(other)

